Stellar Rotation in the Gaia Era: Revised Open Clusters Sequences

The period versus mass diagrams (i.e., rotational sequences) of open clusters provide crucial constraints for angular momentum evolution studies. However, their memberships are often heavily contaminated by field stars, which could potentially bias the interpretations. In this paper, we use data from Gaia DR2 to re-assess the memberships of seven open clusters with ground- and space-based rotational data, and present an updated view of stellar rotation as a function of mass and age. We use the Gaia astrometry to identify the cluster members in phase-space, and the photometry to derive revised ages and place the stars on a consistent mass scale. Applying our membership analysis to the rotational sequences reveals that: 1) the contamination in clusters observed from the ground can reach up to $\sim 35\%$; 2) the overall fraction of rotational outliers decreases substantially when the field contaminants are removed, but some outliers persist; 3) there is a sharp upper edge in the rotation periods at young ages; 4) at young ages, stars in the 1.0-0.6 Msun range inhabit a global maximum of rotation periods, potentially providing an optimal window for habitable planets. Additionally, we see clear evidence for a strongly mass-dependent spin-down process. In the regime where rapid rotators are leaving the saturated domain, the rotational distributions broaden (in contradiction with popular models), which we interpret as evidence that the torque must be lower for rapid rotators than for intermediate ones. The cleaned rotational sequences from ground-based observations can be as constraining as those obtained from space.

==> anc/Table_G1.txt <==
Cluster    |Age        |Mass_bin   |N_stars_bin|Period_10  |MAD_10     |sigma_10   |Period_25  |MAD_25     |sigma_25   |Period_50  |MAD_50     |sigma_50   |Period_75  |MAD_75     |sigma_75   |Period_90  |MAD_90     |sigma_90   |
           |Myr        |M_sun      |           |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |days       |
NGC2547    |35         |0.20       |34         |0.318      |0.091      |0.035      |0.471      |0.101      |0.024      |0.628      |0.212      |0.036      |0.886      |0.130      |0.032      |1.161      |0.218      |0.084      |
NGC2547    |35         |0.30       |29         |0.393      |0.040      |0.017      |0.586      |0.193      |0.051      |1.063      |0.344      |0.064      |1.369      |0.161      |0.042      |2.408      |0.810      |0.336      |
NGC2547    |35         |0.40       |24         |0.390      |0.152      |0.069      |0.780      |0.317      |0.092      |1.447      |0.747      |0.152      |5.024      |2.873      |0.829      |8.045      |0.747      |0.341      |
NGC2547    |35         |0.55       |24         |0.807      |0.409      |0.187      |1.591      |0.433      |0.125      |3.146      |1.610      |0.329      |5.111      |1.463      |0.422      |7.287      |1.430      |0.652      |
NGC2547    |35         |0.80       |21         |0.287      |0.060      |0.029      |1.219      |0.922      |0.285      |4.410      |1.197      |0.261      |5.221      |0.268      |0.083      |5.560      |0.192      |0.094      |
Pleiades   |125        |0.20       |268        |0.238      |0.041      |0.006      |0.308      |0.051      |0.004      |0.445      |0.148      |0.009      |0.653      |0.134      |0.012      |0.909      |0.161      |0.022      |
Pleiades   |125        |0.30       |132        |0.457      |0.068      |0.013      |0.611      |0.139      |0.017      |0.837      |0.283      |0.025      |1.241      |0.322      |0.040      |2.011      |0.262      |0.051      |
Pleiades   |125        |0.40       |70         |0.288      |0.032      |0.009      |0.476      |0.207      |0.035      |1.134      |0.709      |0.085      |1.996      |0.462      |0.078      |4.041      |1.584      |0.423      |
Pleiades   |125        |0.50       |40         |0.327      |0.022      |0.008      |0.597      |0.277      |0.062      |2.153      |1.560      |0.247      |3.734      |1.333      |0.298      |7.434      |0.674      |0.238      |
Pleiades   |125        |0.60       |54         |0.399      |0.094      |0.029      |1.661      |1.304      |0.251      |3.887      |2.480      |0.337      |6.641      |1.830      |0.352      |9.292      |0.667      |0.203      |
Pleiades   |125        |0.70       |35         |0.394      |0.048      |0.018      |0.560      |0.199      |0.047      |5.002      |3.235      |0.547      |7.479      |0.889      |0.212      |8.440      |0.158      |0.060      |
Pleiades   |125        |0.80       |23         |0.540      |0.226      |0.105      |6.130      |0.627      |0.185      |6.813      |0.742      |0.155      |7.650      |0.336      |0.099      |8.249      |0.302      |0.141      |
Pleiades   |125        |0.90       |28         |0.831      |0.142      |0.060      |4.031      |1.374      |0.367      |5.444      |0.548      |0.103      |5.933      |0.220      |0.059      |6.154      |0.005      |0.002      |
Pleiades   |125        |1.00       |20         |1.476      |0.765      |0.382      |3.297      |0.211      |0.067      |3.991      |0.658      |0.147      |4.549      |0.465      |0.147      |5.137      |0.575      |0.287      |
Pleiades   |125        |1.10       |18         |1.116      |0.279      |0.147      |2.138      |0.259      |0.086      |2.453      |0.455      |0.107      |3.081      |0.552      |0.184      |3.907      |0.334      |0.176      |
Pleiades   |125        |1.20       |14         |0.856      |0.026      |0.016      |1.172      |0.334      |0.126      |1.908      |0.933      |0.249      |3.095      |0.952      |0.360      |6.792      |0.070      |0.042      |
NGC2516    |150        |0.20       |27         |0.291      |0.038      |0.017      |0.370      |0.027      |0.007      |0.413      |0.068      |0.013      |0.561      |0.101      |0.027      |2.136      |1.487      |0.640      |
NGC2516    |150        |0.30       |86         |0.340      |0.029      |0.007      |0.460      |0.090      |0.014      |0.599      |0.185      |0.020      |0.829      |0.181      |0.028      |1.194      |0.169      |0.041      |
NGC2516    |150        |0.40       |110        |0.364      |0.056      |0.012      |0.605      |0.236      |0.032      |1.179      |0.541      |0.052      |1.685      |0.414      |0.056      |2.987      |0.709      |0.151      |
NGC2516    |150        |0.50       |72         |0.334      |0.052      |0.014      |0.558      |0.257      |0.043      |2.235      |1.759      |0.207      |4.879      |1.853      |0.309      |6.694      |0.974      |0.257      |
NGC2516    |150        |0.60       |49         |0.446      |0.039      |0.012      |1.282      |0.950      |0.192      |4.971      |3.227      |0.461      |7.756      |1.268      |0.256      |9.606      |0.908      |0.290      |
M50        |150        |0.60       |54         |0.272      |0.024      |0.007      |0.530      |0.300      |0.058      |3.452      |2.828      |0.385      |6.417      |1.754      |0.338      |10.327     |2.364      |0.719      |
M50        |150        |0.70       |106        |0.456      |0.111      |0.024      |1.116      |0.844      |0.116      |5.627      |3.191      |0.310      |7.753      |1.104      |0.152      |9.522      |0.666      |0.145      |
M50        |150        |0.80       |57         |0.723      |0.161      |0.048      |3.480      |1.941      |0.363      |6.188      |1.594      |0.211      |7.470      |0.481      |0.090      |8.483      |0.651      |0.193      |
M50        |150        |0.90       |46         |1.290      |0.854      |0.282      |3.633      |1.137      |0.237      |4.992      |1.541      |0.227      |6.723      |0.923      |0.192      |7.868      |0.626      |0.206      |
M37        |500        |0.50       |67         |0.579      |0.063      |0.017      |0.779      |0.316      |0.055      |2.273      |1.782      |0.218      |13.758     |3.185      |0.550      |16.609     |0.857      |0.234      |
M37        |500        |0.60       |78         |1.292      |0.352      |0.089      |2.208      |1.073      |0.172      |8.665      |5.491      |0.622      |13.801     |1.147      |0.184      |15.055     |0.473      |0.120      |
M37        |500        |0.70       |63         |5.134      |0.775      |0.218      |7.418      |2.248      |0.400      |10.435     |1.211      |0.153      |11.474     |0.601      |0.107      |12.388     |0.230      |0.065      |
M37        |500        |0.80       |58         |7.512      |0.401      |0.118      |8.242      |0.429      |0.080      |9.060      |0.821      |0.108      |9.902      |0.377      |0.070      |10.303     |0.189      |0.056      |
M37        |500        |0.90       |39         |6.829      |0.168      |0.060      |7.162      |0.178      |0.040      |7.507      |0.510      |0.082      |8.249      |0.486      |0.110      |9.731      |1.246      |0.446      |
M37        |500        |1.00       |18         |5.372      |0.356      |0.188      |6.370      |0.354      |0.118      |6.817      |0.272      |0.064      |7.010      |0.175      |0.058      |8.514      |1.166      |0.615      |
M37        |500        |1.10       |18         |3.225      |0.049      |0.026      |3.531      |0.383      |0.128      |4.632      |1.182      |0.279      |6.220      |0.609      |0.203      |6.776      |0.460      |0.243      |
Praesepe   |700        |0.20       |132        |0.254      |0.026      |0.005      |0.331      |0.090      |0.011      |0.635      |0.331      |0.029      |1.138      |0.364      |0.045      |1.806      |0.194      |0.038      |
Praesepe   |700        |0.30       |186        |0.858      |0.251      |0.041      |1.268      |0.250      |0.026      |1.878      |0.779      |0.057      |5.090      |2.958      |0.307      |16.447     |3.984      |0.653      |
Praesepe   |700        |0.40       |86         |0.902      |0.122      |0.029      |3.250      |2.352      |0.359      |12.682     |8.758      |0.944      |20.605     |4.221      |0.644      |25.071     |1.267      |0.306      |
Praesepe   |700        |0.50       |53         |2.076      |1.037      |0.319      |16.739     |2.013      |0.391      |18.873     |2.064      |0.283      |20.857     |1.141      |0.222      |23.111     |1.049      |0.322      |
Praesepe   |700        |0.60       |63         |7.529      |3.363      |0.948      |14.365     |0.846      |0.151      |15.454     |1.133      |0.143      |16.732     |0.682      |0.121      |18.070     |0.645      |0.182      |
Praesepe   |700        |0.70       |55         |11.743     |0.174      |0.053      |12.199     |0.384      |0.073      |12.969     |0.667      |0.090      |13.607     |0.371      |0.071      |14.511     |0.270      |0.081      |
Praesepe   |700        |0.80       |29         |9.368      |0.807      |0.335      |10.421     |0.249      |0.066      |10.886     |0.552      |0.103      |11.556     |0.260      |0.068      |12.073     |0.257      |0.107      |
Praesepe   |700        |0.90       |34         |8.059      |0.259      |0.099      |9.147      |0.239      |0.058      |9.585      |0.424      |0.073      |10.049     |0.393      |0.095      |11.816     |0.903      |0.346      |
Praesepe   |700        |1.00       |30         |4.489      |1.513      |0.618      |8.048      |0.557      |0.144      |8.899      |0.472      |0.086      |9.088      |0.107      |0.028      |10.268     |0.642      |0.262      |
Praesepe   |700        |1.10       |22         |4.399      |0.336      |0.160      |5.928      |0.826      |0.249      |6.845      |0.923      |0.197      |7.897      |0.334      |0.101      |8.548      |0.561      |0.267      |
Praesepe   |700        |1.20       |14         |           |           |           |3.122      |0.497      |0.188      |3.745      |0.969      |0.259      |5.077      |0.443      |0.168      |           |           |           |
Praesepe   |700        |1.30       |12         |           |           |           |1.008      |0.282      |0.115      |2.686      |1.178      |0.340      |3.657      |0.377      |0.154      |           |           |           |
Praesepe   |700        |1.40       |8          |           |           |           |0.710      |0.214      |0.107      |1.092      |0.452      |0.160      |1.919      |0.565      |0.283      |           |           |           |
NGC6811    |950        |0.60       |12         |           |           |           |13.983     |0.403      |0.164      |14.430     |0.375      |0.108      |14.970     |0.540      |0.220      |           |           |           |
NGC6811    |950        |0.70       |51         |11.480     |0.233      |0.073      |11.917     |0.175      |0.035      |12.597     |0.679      |0.095      |13.203     |0.422      |0.084      |15.841     |2.391      |0.749      |
NGC6811    |950        |0.80       |36         |7.820      |2.626      |0.978      |10.591     |0.256      |0.060      |10.966     |0.447      |0.074      |11.672     |0.705      |0.166      |12.859     |0.349      |0.130      |
NGC6811    |950        |0.90       |35         |9.747      |0.136      |0.051      |10.470     |0.345      |0.082      |10.890     |0.371      |0.063      |11.260     |0.369      |0.088      |12.376     |0.623      |0.235      |
NGC6811    |950        |1.00       |25         |9.555      |0.009      |0.004      |9.918      |0.305      |0.086      |10.303     |0.588      |0.118      |10.929     |0.482      |0.136      |13.007     |0.253      |0.113      |
NGC6811    |950        |1.10       |26         |4.785      |0.518      |0.227      |6.204      |0.689      |0.191      |7.066      |1.834      |0.360      |9.350      |0.602      |0.167      |10.842     |0.889      |0.390      |
NGC6811    |950        |1.20       |26         |1.472      |0.122      |0.054      |2.022      |0.278      |0.077      |2.828      |0.824      |0.162      |3.726      |0.763      |0.212      |7.434      |2.693      |1.181      |
NGC6811    |950        |1.35       |14         |           |           |           |0.987      |0.067      |0.025      |1.601      |0.547      |0.146      |2.145      |0.199      |0.075      |           |           |           |

